Size and shape of condensing steam jets and plumes

Droplet-laden cloud dynamics emerge from coupled phase transitions and turbulent mixing. Combining experiments and mean-field theory, we establish scaling laws for steam-injected clouds in unsaturated air seeded with condensation nuclei. Depending on whether the cloud is confined to the initial momentum-dominated zone of the jet or extends into the buoyancy-dominated plume, two asymptotic regimes arise. In the momentum regime, cloud dimensions scale with the injector radius. In the buoyancy regime, size follows a $\dot{m}^{2/5}$ scaling, where $\dot{m}$ is the injected steam mass flow rate. Assuming interdroplet air remains humidity saturated, our mean-field analysis predicts cloud persistence governed by enthalpy and humidity mixing. These findings bridge microphysical processes and macroscale dynamics, offering a quantitative framework for atmospheric cloud evolution.

==> anc/SI_all_runs.txt <==
# Table des runs — figures de longueur (Fig. 5)
# Conditions RH/T_inf ; R_s, mdot, ell, Phi, ell_j, ell_p (cm) ; z_c en cm (z_c = sqrt(2/3)*(F0^3/(B^2 lam^2 pi rho_inf))^1/4)
#        run incense  R_s_mm  mdot_g_s     RH  T_inf_C   ell_cm      Phi  ell_j_cm  ell_p_cm     zc_cm
    DSC_0523     yes    0.75    0.4502  0.586     26.0    77.50   0.0201     74.53    146.74            423.8
    DSC_0622     yes    0.75    0.6001  0.578     26.2    76.20   0.0201     75.52    165.28            564.9
    DSC_0540     yes    1.25    0.4485  0.587     26.7   122.49   0.0203    125.72    150.23            196.2
    DSC_0543     yes    1.25    0.4602  0.618     27.2   123.50   0.0193    131.75    156.11            201.4
    DSC_0541     yes    1.25    0.4632  0.582     26.8   121.97   0.0207    123.15    150.29            202.7
    DSC_0542     yes    1.25    0.4759  0.593     27.1   120.44   0.0204    124.78    153.16            208.2
  New_260713     yes    6.00    0.1400  0.570     31.2    68.87   0.0297    411.22     74.91              5.7
  New_260713     yes    6.00    0.2500  0.570     31.1    87.30   0.0295    413.90     94.84             10.4
  New_260713     yes    6.00    0.4100  0.550     31.2   107.67   0.0311    392.95    112.03             17.0
  New_260713     yes    6.00    0.5400  0.540     31.1   123.19   0.0316    386.91    123.93             22.5
    DSC_0538      no    1.25    0.4770  0.550     26.5   121.14   0.0218    116.58    147.15            208.7
  Old_251012      no    0.50    0.1954  0.292     19.7    43.16   0.0228     44.66    100.22            337.9
  Old_251114      no    0.50    0.2992  0.284     19.5    46.26   0.0228     44.66    118.91           517.4
  Old_251012      no    0.50    0.3554  0.284     19.5    49.16   0.0228     44.66    127.37           614.6
  Old_251114      no    0.50    0.4961  0.284     19.5    46.16   0.0228     44.66    145.60           858.0
  Old_251012      no    0.50    0.5552  0.297     20.0    47.16   0.0231     44.20    151.36           960.2
    DSC_0521      no    0.75    0.1137  0.520     26.0    66.21   0.0238     64.11     78.71            107.1
    DSC_0528      no    0.75    0.1154  0.600     26.4    67.16   0.0202     75.74     87.52            108.7
    DSC_0520      no    0.75    0.2967  0.617     26.0    80.83   0.0189     81.03    132.91            279.2
    DSC_0527      no    0.75    0.3042  0.602     26.4    76.44   0.0201     76.14    129.34            286.4
    DSC_0526      no    0.75    0.3980  0.594     26.3    81.86   0.0204     75.04    142.78            374.6
    DSC_0525      no    0.75    0.5123  0.536     26.1    73.99   0.0229     66.75    147.23            482.3
    DSC_0490      no    1.00    0.1988  0.538     25.6    83.48   0.0221     92.15    102.95            121.5
    DSC_0488      no    1.00    0.2675  0.527     25.5    82.67   0.0225     90.59    114.73            163.5
    DSC_0489      no    1.00    0.3483  0.535     25.6    90.71   0.0222     91.81    128.55            213.0
    DSC_0487      no    1.00    0.4229  0.510     25.5    92.65   0.0232     87.72    135.18            258.5
    DSC_0513      no    1.50    0.0543  0.601     25.5    64.48   0.0190    160.66     67.02             18.0
    DSC_0499      no    1.50    0.0714  0.555     25.9    66.69   0.0218    140.44     69.01             23.7
  Old_250713      no    1.50    0.0911  0.556     25.7    76.52   0.0205    149.08     78.83             30.3
  Old_250713      no    1.50    0.1087  0.587     26.5    83.73   0.0200    152.81     85.85             36.2
  Old_250713      no    1.50    0.1285  0.572     25.5    95.36   0.0195    156.73     93.23             42.7
    DSC_0512      no    1.50    0.1589  0.612     25.5   103.66   0.0184    166.12    105.10             52.9
    DSC_0498      no    1.50    0.1693  0.558     25.9    95.88   0.0216    141.58     97.94             56.4
    DSC_0497      no    1.50    0.2434  0.558     25.9   103.68   0.0215    141.99    113.44             81.0
    DSC_0511      no    1.50    0.2692  0.608     25.4   119.17   0.0185    165.30    129.40             89.5
    DSC_0496      no    1.50    0.2959  0.554     25.8   107.65   0.0216    141.25    122.27             98.5
    DSC_0495      no    1.50    0.3736  0.551     25.8   117.41   0.0217    140.52    133.82            124.3
    DSC_0510      no    1.50    0.3751  0.600     25.3   135.10   0.0188    162.48    146.22            124.9
    DSC_0494      no    1.50    0.4040  0.545     25.7   118.92   0.0220    138.99    137.17            134.4
    DSC_0493      no    1.50    0.4892  0.521     25.8   126.83   0.0232    131.74    143.39            162.7
    DSC_0492      no    1.50    0.5319  0.517     25.8   120.63   0.0234    130.41    147.38            177.0
    DSC_0509      no    1.50    0.5388  0.566     25.2   140.78   0.0202    151.11    161.83            179.4
    DSC_0508      no    4.50    0.1120  0.536     26.0    80.32   0.0227    403.24     80.46              7.1
    DSC_0507      no    4.50    0.1340  0.540     26.0    81.81   0.0226    406.45     86.86              8.6
    DSC_0506      no    4.50    0.2021  0.542     26.0   103.28   0.0225    407.76    102.57             12.9
    DSC_0505      no    4.50    0.2843  0.532     26.3   118.83   0.0224    409.06    117.80             18.2
    DSC_0504      no    4.50    0.3218  0.521     26.0   132.37   0.0225    408.00    123.61             20.6
    DSC_0503      no    4.50    0.3582  0.533     26.0   132.35   0.0229    400.09    127.51             23.0
    DSC_0502      no    4.50    0.4258  0.535     26.0   138.84   0.0228    401.63    136.96             27.3
    DSC_0501      no    4.50    0.4897  0.537     26.0   144.10   0.0227    403.26    145.19             31.3
    DSC_0500      no    4.50    0.5391  0.541     26.0   150.59   0.0226    406.54    151.62             34.6


==> anc/SI_velocity_profiles.txt <==
# Profils de vitesse axiale w(z) — donnees brutes (Fig. 2b)
# z_c, w_c par croisement des asymptotes (Eq. SI) ; rho_inf=1.2 rho_s=0.59 lam=0.07 beta=5.3 g=9.81
#      run   R_s_mm   mdot_g_s        z_m       w_ms   z_sur_zc   w_sur_wc
    D3dM23     1.50      0.230     0.1300     5.5460     0.1698     5.1233
    D3dM23     1.50      0.230     0.1600     4.6674     0.2091     4.3116
    D3dM23     1.50      0.230     0.1900     4.0007     0.2483     3.6957
    D3dM23     1.50      0.230     0.2200     3.4261     0.2873     3.1649
    D3dM23     1.50      0.230     0.2500     3.0199     0.3266     2.7897
    D3dM23     1.50      0.230     0.2800     2.7255     0.3658     2.5177
    D3dM23     1.50      0.230     0.3600     2.2142     0.4703     2.0454
    D3dM23     1.50      0.230     0.4400     1.9128     0.5748     1.7670
    D3dM23     1.50      0.230     0.5200     1.6687     0.6793     1.5415
    D3dM23     1.50      0.230     0.6000     1.4968     0.7837     1.3828
    D3dM23     1.50      0.230     0.6400     1.4208     0.8360     1.3124
    D3dM23     1.50      0.230     0.6800     1.3797     0.8883     1.2745
    D3dM23     1.50      0.230     0.7200     1.2779     0.9405     1.1805
    D3dM23     1.50      0.230     0.7600     1.2430     0.9928     1.1482
    D3dM23     1.50      0.230     0.7601     1.2127     0.9929     1.1204
    D3dM23     1.50      0.230     0.8000     1.1981     1.0451     1.1067
    D3dM23     1.50      0.230     0.8400     1.1250     1.0973     1.0393
    D3dM23     1.50      0.230     0.8600     1.0843     1.1234     1.0016
    D3dM23     1.50      0.230     0.8800     1.1806     1.1496     1.0906
    D3dM55     1.50      0.550     0.0500    13.7800     0.0273    12.7296
    D3dM55     1.50      0.550     0.1300    11.7000     0.0711    10.8083
    D3dM55     1.50      0.550     0.2100     8.1200     0.1147     7.5011
    D3dM55     1.50      0.550     0.2900     5.9100     0.1585     5.4595
    D3dM55     1.50      0.550     0.3700     4.7200     0.2021     4.3603
    D3dM55     1.50      0.550     0.4500     3.9200     0.2458     3.6211
    D3dM55     1.50      0.550     0.5300     3.2000     0.2895     2.9561
    D3dM55     1.50      0.550     0.6100     2.9100     0.3332     2.6882
    D5dM53     2.50      0.530     0.0500    10.4040     0.0610     7.4447
    D5dM53     2.50      0.530     0.1300     7.4160     0.1586     5.3066
    D5dM53     2.50      0.530     0.2100     4.7250     0.2561     3.3810
    D5dM53     2.50      0.530     0.2900     3.5370     0.3538     2.5310
    D5dM53     2.50      0.530     0.3700     2.8080     0.4513     2.0094
    D5dM53     2.50      0.530     0.4500     2.3760     0.5489     1.7002
    D5dM53     2.50      0.530     0.5300     1.9800     0.6464     1.4167
    D5dM53     2.50      0.530     0.6100     1.7100     0.7441     1.2236
    D9dM38     4.50      0.380     0.0500     5.8600     0.2054     3.1254
    D9dM38     4.50      0.380     0.1300     3.5550     0.5342     1.8961
    D9dM38     4.50      0.380     0.2100     2.2700     0.8628     1.2106
    D9dM38     4.50      0.380     0.2900     1.7600     1.1915     0.9387
    D9dM38     4.50      0.380     0.3700     1.4480     1.5201     0.7723
    D9dM38     4.50      0.380     0.4500     1.2140     1.8488     0.6474
    D9dM38     4.50      0.380     0.5300     1.0800     2.1774     0.5760
    D9dM38     4.50      0.380     0.6100     0.8900     2.5063     0.4747
   D12dM43     6.00      0.430     0.0570     3.5770     0.3186     1.6522
   D12dM43     6.00      0.430     0.0970     2.7280     0.5422     1.2600
   D12dM43     6.00      0.430     0.1370     2.2930     0.7659     1.0591
   D12dM43     6.00      0.430     0.1770     1.9220     0.9894     0.8877
   D12dM43     6.00      0.430     0.2570     1.5910     1.4366     0.7349
   D12dM43     6.00      0.430     0.3370     1.3490     1.8839     0.6230
   D12dM43     6.00      0.430     0.4170     1.2010     2.3311     0.5547
   D12dM43     6.00      0.430     0.4970     1.0890     2.7782     0.5031
   D12dM43     6.00      0.430     0.5770     0.9250     3.2254     0.4272
   D12dM54     6.00      0.540     0.0500     6.9353     0.2225     3.2033
   D12dM54     6.00      0.540     0.1300     3.3544     0.5787     1.5494
   D12dM54     6.00      0.540     0.2100     2.3180     0.9348     1.0707
   D12dM54     6.00      0.540     0.2900     1.7421     1.2908     0.8047
   D12dM54     6.00      0.540     0.3700     1.4774     1.6469     0.6824
   D12dM54     6.00      0.540     0.4500     1.2366     2.0031     0.5711
   D12dM54     6.00      0.540     0.5300     1.0938     2.3592     0.5052
   D12dM54     6.00      0.540     0.6100     1.0059     2.7152     0.4646
   D12dM54     6.00      0.540     0.6900     0.9454     3.0714     0.4367
   D12dM54     6.00      0.540     0.7700     0.8826     3.4275     0.4077
   D12dM54     6.00      0.540     0.8500     0.8332     3.7836     0.3848
   D12dM54     6.00      0.540     0.9300     0.8143     4.1397     0.3761
   D12dM54     6.00      0.540     1.0100     0.7617     4.4958     0.3518
   D12dM54     6.00      0.540     1.0900     0.7151     4.8519     0.3302
   D15dM14     7.50      0.140     0.0570     1.3716     1.3677     0.5667
   D15dM14     7.50      0.140     0.0970     1.2084     2.3275     0.4992
   D15dM14     7.50      0.140     0.1370     1.0920     3.2873     0.4511
   D15dM14     7.50      0.140     0.1770     0.8868     4.2471     0.3664
   D15dM14     7.50      0.140     0.2570     0.7584     6.1667     0.3133
   D15dM14     7.50      0.140     0.3370     0.7176     8.0861     0.2965
   D15dM14     7.50      0.140     0.4170     0.6744     10.0057     0.2786
   D15dM14     7.50      0.140     0.4970     0.6456    11.9253     0.2666
   D15dM14     7.50      0.140     0.5770     0.6228    13.8449     0.2573
   D15dM27     7.50      0.270     0.0570     1.8320     0.7092     0.7569
   D15dM27     7.50      0.270     0.0970     1.4790     1.2068     0.6111
   D15dM27     7.50      0.270     0.1370     1.2610     1.7046     0.5209
   D15dM27     7.50      0.270     0.1770     1.1550     2.2022     0.4771
   D15dM27     7.50      0.270     0.2570     0.9580     3.1975     0.3958
   D15dM27     7.50      0.270     0.3370     0.8810     4.1928     0.3639
   D15dM27     7.50      0.270     0.4170     0.8090     5.1882     0.3342
   D15dM27     7.50      0.270     0.4970     0.7060     6.1835     0.2916
   D15dM27     7.50      0.270     0.5770     0.6960     7.1788     0.2875
   D15dM53     7.50      0.530     0.0500     4.2900     0.3169     1.7722
   D15dM53     7.50      0.530     0.1300     2.3200     0.8240     0.9584
   D15dM53     7.50      0.530     0.2100     1.4900     1.3310     0.6155
   D15dM53     7.50      0.530     0.2900     1.5000     1.8381     0.6197
   D15dM53     7.50      0.530     0.3700     1.3300     2.3451     0.5494
   D15dM53     7.50      0.530     0.4500     1.1800     2.8521     0.4875
   D15dM53     7.50      0.530     0.5300     1.0200     3.3592     0.4214
   D15dM53     7.50      0.530     0.6100     0.9400     3.8663     0.3884

